LLMs Can Predict Failure Risk, But Struggle to Predict Which Collaboration Protocol Pays Off: Cost-Aware Protocol Routing Across Reasoning Tasks

Multi-agent large language model (LLM) systems can improve reasoning by spending more computation, but deployment requires deciding when extra collaboration is worth its cost. We isolate this decision by running every problem under four protocols while holding the solver fixed within each setting: direct solving (Baseline), iterative self-correction (Single), planner-executor-reviewer collaboration (PER), and multi-agent deliberation (Broadcast). The primary benchmark comprises 4,181 competition-level math problems; paired robustness checks cover four benchmarks spanning competition math, biology, and broader science with two solver families. Across fixed policies, trained routers, and frozen LLM routers, conservative policies under-escalate, whereas higher-solve frozen routers often over-escalate. A post-answer, pre-collaboration gpt-oss-120b probe ranks Baseline failures with 0.8847 AUROC (4,151 parseable cases; 95% CI [0.8732, 0.8955]). The same score remains informative for predicting whether any collaboration helps (0.7683 AUPRC), but is much weaker for identifying PER- or Broadcast-specific value (0.1674 and 0.1041 AUPRC). Separately, the pre-answer self-confidence gate reaches 78.0% solve at 45K tokens, compared with 73.8% at 71.3K for a frozen gpt-oss-120b router and 92.4% for a retrospective fixed-order oracle. Across 10 paired model-condition settings, the oracle adds 23.2-58.3 points of retrospective coverage over Baseline, but protocol profiles vary by task. In the six settings with held-out router evaluations, oracle gaps remain 18.5-28.9 points. Confidence can therefore support initial escalation, while protocol-specific cost-aware routing remains unresolved.

==> anc/README.txt <==
Ancillary aggregate results for
"LLMs Can Predict Failure Risk, But Struggle to Predict Which Collaboration
Protocol Pays Off: Cost-Aware Protocol Routing Across Reasoning Tasks."

Files
-----
main_routing_heldout.csv
  Representative policies on the primary 423-problem held-out split.

matched_protocol_coverage.csv
  Four-protocol solve rates and fixed-order-oracle coverage for the 10 paired
  model-condition settings.

oracle_label_distribution.csv
  Fixed-order-oracle label percentages for the same 10 paired settings.

postanswer_confidence.csv
  Post-answer, pre-collaboration failure-risk metrics for six settings.

failure_and_protocol_value_targets.csv
  The same no-leakage failure score evaluated against failure and increasingly
  protocol-specific collaboration-value targets.

heldout_router_evaluation.csv
  Text-and-metadata router results on identical held-out problem identifiers.

heldout_router_paired_differences.csv
  Paired solve-rate differences against Tier-majority and Baseline.

per_broadcast_interaction.csv
  PER and Broadcast outcomes conditional on Baseline and Single both failing.

Conventions
-----------
Rates are proportions unless a column name ends in "_pct" or "_points".
Confidence intervals are 95 percent percentile intervals from 2,000
problem-level bootstrap resamples. Oracle means the first successful protocol
in the fixed order Baseline, Single, PER, Broadcast; None means all four fail.
These files contain aggregate results only. The companion dataset archive named
in the paper provides trace and per-problem outcome artifacts subject to each
upstream benchmark's terms.


==> anc/failure_and_protocol_value_targets.csv <==
solver,setting,target,n_parseable,positive_n,prevalence,auroc,auprc
Gemma-4-31B-it,OmniMath,Baseline failure,4178,1279,0.3061,0.8012,0.5871
Gemma-4-31B-it,OmniMath,Any collaboration improves over Baseline,4178,1098,0.2628,0.7828,0.5057
Gemma-4-31B-it,OmniMath,PER first success,4178,268,0.0641,0.7290,0.1255
Gemma-4-31B-it,OmniMath,Broadcast-only success,4178,120,0.0287,0.7389,0.0626
gpt-oss-120b,OmniMath,Baseline failure,4151,1802,0.4341,0.8847,0.8950
gpt-oss-120b,OmniMath,Any collaboration improves over Baseline,4151,1496,0.3604,0.8544,0.7683
gpt-oss-120b,OmniMath,PER first success,4151,365,0.0879,0.7259,0.1674
gpt-oss-120b,OmniMath,Broadcast-only success,4151,175,0.0422,0.7639,0.1041
Gemma-4-31B-it,LAB-Bench strict,Baseline failure,733,409,0.5580,0.8637,0.8692
Gemma-4-31B-it,LAB-Bench strict,Any collaboration improves over Baseline,733,340,0.4638,0.7771,0.7297
Gemma-4-31B-it,LAB-Bench strict,PER first success,733,85,0.1160,0.6932,0.2186
Gemma-4-31B-it,LAB-Bench strict,Broadcast-only success,733,138,0.1883,0.7875,0.3370
gpt-oss-120b,LAB-Bench strict,Baseline failure,719,589,0.8192,0.5814,0.9040
gpt-oss-120b,LAB-Bench strict,Any collaboration improves over Baseline,719,424,0.5897,0.5611,0.6589
gpt-oss-120b,LAB-Bench strict,PER first success,719,152,0.2114,0.5589,0.2528
gpt-oss-120b,LAB-Bench strict,Broadcast-only success,719,171,0.2378,0.5344,0.2979
Gemma-4-31B-it,LAB-Bench text-no-tool,Baseline failure,1542,895,0.5804,0.7337,0.8204
Gemma-4-31B-it,LAB-Bench text-no-tool,Any collaboration improves over Baseline,1542,839,0.5441,0.6764,0.7086
Gemma-4-31B-it,LAB-Bench text-no-tool,PER first success,1542,167,0.1083,0.6902,0.2054
Gemma-4-31B-it,LAB-Bench text-no-tool,Broadcast-only success,1542,147,0.0953,0.8737,0.3195
gpt-oss-120b,LAB-Bench text-no-tool,Baseline failure,1510,1062,0.7033,0.6069,0.8363
gpt-oss-120b,LAB-Bench text-no-tool,Any collaboration improves over Baseline,1510,854,0.5656,0.5694,0.6282
gpt-oss-120b,LAB-Bench text-no-tool,PER first success,1510,190,0.1258,0.5541,0.1630
gpt-oss-120b,LAB-Bench text-no-tool,Broadcast-only success,1510,251,0.1662,0.5684,0.2664


==> anc/heldout_router_evaluation.csv <==
solver,setting,n,baseline_solve,router_solve,router_ci,oracle_solve,oracle_gap,oracle_label_macro_f1,route_baseline,route_single,route_per,route_broadcast,route_none
Gemma-4-31B-it,OmniMath,628,0.6943,0.7659,"[0.7309,0.7978]",0.9570,0.1911,0.2676,0.4984,0.2404,0.1274,0.0557,0.0780
gpt-oss-120b,OmniMath,628,0.5685,0.6672,"[0.6306,0.7038]",0.9268,0.2596,0.2835,0.4570,0.1990,0.1561,0.0717,0.1162
Gemma-4-31B-it,LAB-Bench strict,112,0.4464,0.7054,"[0.6161,0.7857]",0.9107,0.2054,0.4949,0.5714,0.0357,0.0625,0.2679,0.0625
gpt-oss-120b,LAB-Bench strict,112,0.1875,0.5625,"[0.4732,0.6607]",0.7679,0.2054,0.4986,0.1429,0.1518,0.2946,0.2500,0.1607
Gemma-4-31B-it,LAB-Bench text-no-tool,232,0.4181,0.7759,"[0.7198,0.8276]",0.9612,0.1853,0.4854,0.3664,0.4310,0.0431,0.1379,0.0216
gpt-oss-120b,LAB-Bench text-no-tool,232,0.3060,0.5733,"[0.5086,0.6379]",0.8621,0.2888,0.4558,0.3491,0.2974,0.0302,0.1638,0.1595


==> anc/heldout_router_paired_differences.csv <==
solver,setting,n,router_minus_tier_majority_points,router_minus_tier_majority_ci_points,router_minus_baseline_points,router_minus_baseline_ci_points
Gemma-4-31B-it,OmniMath,628,7.2,"[4.0,10.2]",7.2,"[4.0,10.2]"
gpt-oss-120b,OmniMath,628,3.3,"[0.0,6.5]",9.9,"[6.5,13.2]"
Gemma-4-31B-it,LAB-Bench strict,112,25.0,"[16.1,33.9]",25.9,"[17.9,34.0]"
gpt-oss-120b,LAB-Bench strict,112,-8.0,"[-17.0,1.8]",37.5,"[28.6,46.4]"
Gemma-4-31B-it,LAB-Bench text-no-tool,232,10.8,"[5.2,16.4]",35.8,"[29.7,42.2]"
gpt-oss-120b,LAB-Bench text-no-tool,232,0.9,"[-5.2,6.5]",26.7,"[20.7,32.8]"


==> anc/main_routing_heldout.csv <==
class,policy,n,solve_pct,solve_ci,avg_tokens_k,avg_tokens_ci,excess_tokens_k,excess_tokens_ci
Fixed,Baseline,423,56.3,"[51.5,61.0]",18.2,"[17.1,19.2]",1.7,"[1.1,2.4]"
Heuristic,Tier-majority,423,65.0,"[60.5,69.5]",28.9,"[26.0,31.9]",5.7,"[3.9,7.7]"
Frozen LLM,gpt-oss-120b,423,73.8,"[69.5,77.5]",71.3,"[56.5,86.7]",37.1,"[24.2,50.6]"
Frozen LLM,gpt-oss-120b with cost prompt,423,78.3,"[74.2,82.0]",88.6,"[71.0,107.6]",51.6,"[35.2,68.9]"
Confidence,Self-confidence gate,423,78.0,"[74.0,81.8]",45.0,"[41.6,48.7]",14.8,"[12.2,17.4]"
Retrospective,Fixed-order oracle,423,92.4,"[89.8,95.0]",101.1,"[80.1,124.5]",0.0,"[0.0,0.0]"


==> anc/matched_protocol_coverage.csv <==
solver,setting,n,baseline_pct,single_pct,per_pct,broadcast_pct,oracle_pct
gpt-oss-120b,OmniMath,4181,56.83,78.78,85.17,89.21,92.68
gpt-oss-120b,JEEBench,515,41.55,55.34,91.46,94.95,96.50
gpt-oss-120b,SciBench,565,62.12,72.21,87.43,89.73,91.15
gpt-oss-120b,LAB-Bench strict,741,19.03,30.23,47.64,74.22,77.33
gpt-oss-120b,LAB-Bench text-no-tool,1542,30.54,55.64,59.27,81.26,86.38
Gemma-4-31B-it,OmniMath,4181,69.39,85.94,90.65,92.99,95.67
Gemma-4-31B-it,JEEBench,515,70.49,81.36,95.92,98.25,99.22
Gemma-4-31B-it,SciBench,565,70.27,79.29,91.33,88.67,93.45
Gemma-4-31B-it,LAB-Bench strict,741,44.40,58.16,69.37,89.34,90.55
Gemma-4-31B-it,LAB-Bench text-no-tool,1542,41.96,74.77,85.02,91.05,96.37


==> anc/oracle_label_distribution.csv <==
solver,setting,n,baseline_pct,single_pct,per_pct,broadcast_pct,none_pct
Gemma-4-31B-it,OmniMath,4181,69.39,17.01,6.41,2.87,4.33
gpt-oss-120b,OmniMath,4181,56.83,22.91,8.75,4.19,7.32
Gemma-4-31B-it,JEEBench,515,70.49,11.07,14.76,2.91,0.78
gpt-oss-120b,JEEBench,515,41.55,15.15,35.53,4.27,3.50
Gemma-4-31B-it,SciBench,565,70.27,9.38,11.68,2.12,6.55
gpt-oss-120b,SciBench,565,62.12,11.86,13.81,3.36,8.85
Gemma-4-31B-it,LAB-Bench strict,741,44.40,15.92,11.61,18.62,9.45
gpt-oss-120b,LAB-Bench strict,741,19.03,14.44,20.65,23.21,22.67
Gemma-4-31B-it,LAB-Bench text-no-tool,1542,41.96,34.05,10.83,9.53,3.63
gpt-oss-120b,LAB-Bench text-no-tool,1542,30.54,27.24,12.32,16.28,13.62


==> anc/per_broadcast_interaction.csv <==
solver,setting,n,per_solve_pct,broadcast_solve_pct,broadcast_minus_per_points,broadcast_minus_per_ci_points,per_only_count,per_only_pct,broadcast_only_count,broadcast_only_pct,both_count,both_pct,neither_count,neither_pct
Gemma-4-31B-it,OmniMath,569,47.1,57.8,10.7,"[6.0,15.3]",59,10.4,120,21.1,209,36.7,181,31.8
gpt-oss-120b,OmniMath,847,43.2,52.8,9.6,"[5.8,13.3]",94,11.1,175,20.7,272,32.1,306,36.1
Gemma-4-31B-it,LAB-Bench strict,294,29.3,73.8,44.6,"[38.4,51.0]",7,2.4,138,46.9,79,26.9,70,23.8
gpt-oss-120b,LAB-Bench strict,493,31.0,62.7,31.6,"[27.0,36.3]",16,3.2,172,34.9,137,27.8,168,34.1
Gemma-4-31B-it,LAB-Bench text-no-tool,370,45.1,75.9,30.8,"[24.6,37.6]",33,8.9,147,39.7,134,36.2,56,15.1
gpt-oss-120b,LAB-Bench text-no-tool,651,29.2,63.9,34.7,"[30.9,38.9]",25,3.8,251,38.6,165,25.3,210,32.3


==> anc/postanswer_confidence.csv <==
solver,setting,n_total,n_parseable,parse_rate,failure_auroc,failure_auroc_ci,ece,ece_ci,brier,brier_ci,mean_conf_correct,mean_conf_wrong
Gemma-4-31B-it,OmniMath,4181,4178,0.9993,0.8012,"[0.7872,0.8162]",0.1594,"[0.1478,0.1712]",0.1726,"[0.1618,0.1829]",0.8674,0.3735
gpt-oss-120b,OmniMath,4181,4151,0.9928,0.8847,"[0.8732,0.8955]",0.0852,"[0.0742,0.0965]",0.1314,"[0.1233,0.1398]",0.8122,0.2596
Gemma-4-31B-it,LAB-Bench strict,741,733,0.9892,0.8637,"[0.8359,0.8894]",0.1460,"[0.1219,0.1732]",0.1506,"[0.1326,0.1697]",0.6225,0.1268
gpt-oss-120b,LAB-Bench strict,741,719,0.9703,0.5814,"[0.5410,0.6165]",0.3474,"[0.3184,0.3849]",0.3432,"[0.3173,0.3728]",0.6188,0.4532
Gemma-4-31B-it,LAB-Bench text-no-tool,1542,1542,1.0000,0.7337,"[0.7110,0.7562]",0.1100,"[0.0891,0.1321]",0.2117,"[0.1999,0.2237]",0.6387,0.3703
gpt-oss-120b,LAB-Bench text-no-tool,1542,1510,0.9792,0.6069,"[0.5808,0.6347]",0.2132,"[0.1919,0.2393]",0.2874,"[0.2714,0.3025]",0.4980,0.4059

